QED Corrections in $\bar{B} \to \bar{K} \ell^+ \ell^-$ at the Double-Differential Level

We present a detailed analysis of QED corrections to $\bar{B} \to \bar{K} \ell^+ \ell^-$ decays at the double-differential level. Cancellations of soft and collinear divergences are demonstrated analytically using the phase space slicing method. Whereas soft divergences are found to cancel at the differential level, the cancellation of the hard-collinear logs $\ln m_\ell$ require, besides photon-inclusiveness, a specific choice of kinematic variables. In particular, hard-collinear logs in the lepton-pair invariant mass distribution ($q^2$), are sizeable and need to be treated with care when comparing with experiment. Virtual and real amplitudes are evaluated using an effective mesonic Lagrangian. Crucially, we show that going beyond this approximation does not introduce any further infrared sensitive terms. All analytic computations are performed for generic charges and are therefore adaptable to semileptonic decays such as $B \to D \ell \bar \nu$.

==> anciliary-notebooks/Anciliary.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*Anciliary Notebook for Paper*)


(* ::Section:: *)
(*c0 to cl replacement (eqn 3.28)*)


c0TOcl = {c0-> ((-1 + cl^2)*q2*(-1 + z^2) - (-1 + cl^2)*(mB - mK)*(mB + mK)*z*(-1 + z^2) - 
  4*cl*z*Sqrt[mK^4*z^2 + (q2 - mB^2*z)^2 + 
     mK^2*(-2*mB^2*z^2 + q2*(-1 + cl^2*(-1 + z)^2 - z^2))])/
 ((-1 + cl*(-1 + z) - z)*(1 + cl*(-1 + z) + z)*
  Sqrt[q2^2 - 2*(mB^2 + mK^2)*q2*z + (mB^2 - mK^2)^2*z^2])};


(* ::Section:: *)
(*Measure from {q02,c0} variables to {q2,cl} variables (eqn 3.29)*)


(* \[Lambda]sq is the square root of the Kallen function *)
measureq02c0toq2cl= (4*(cl*(-1 + z)*(q2 + (-mB^2 + mK^2)*z) - 
    (1 + z)*Sqrt[mK^4*z^2 + (q2 - mB^2*z)^2 + 
       mK^2*(-2*mB^2*z^2 + q2*(-1 + cl^2*(-1 + z)^2 - z^2))])^2)/
 (z*(-(cl^2*(-1 + z)^2) + (1 + z)^2)^2*
  Sqrt[mK^4*z^2 + (q2 - mB^2*z)^2 + 
    mK^2*(-2*mB^2*z^2 + q2*(-1 + cl^2*(-1 + z)^2 - z^2))]*
  \[Lambda]sq[mB^2, q02, mK^2]);


(* ::Section:: *)
(*sk2 in terms of q2, cl and z (Useful for expressing cuts when dex present)*)


sk2q2cl=(-(mK^2*(1 + cl^2*(-1 + z) + z)) + (-1 + cl^2*(-1 + z) - z)*(-q2 + mB^2*z) + 2*cl*
Sqrt[mK^4*z^2 + (q2 - mB^2*z)^2 + mK^2*(-2*mB^2*z^2 + q2*(-1 + cl^2*(-1 + z)^2 - z^2))])/
((-1 + cl*(-1 + z) - z)*(1 + cl*(-1 + z) + z));


(* ::Section:: *)
(*Fhc in {q2,cl} variables before z integration (eqn 3.30)*)


Fhcl1=-((Ca^2 + Cv^2)*geff^2*Qh1^2*(mB^4 + (mK^2 - q2/z)^2 - 2*mB^2*(mK^2 + q2/z))*
   (cl*(-1 + z)*(q2 + (-mB^2 + mK^2)*z) - (1 + z)*Sqrt[mK^4*z^2 + (q2 - mB^2*z)^2 + 
        mK^2*(-2*mB^2*z^2 + q2*(-1 + cl^2*(-1 + z)^2 - z^2))])^2*
   (-1 + (-((-1 + cl^2)*q2*(-1 + z^2)) + (-1 + cl^2)*(mB - mK)*(mB + mK)*z*(-1 + z^2) + 
       4*cl*z*Sqrt[mK^4*z^2 + (q2 - mB^2*z)^2 + mK^2*(-2*mB^2*z^2 + q2*(-1 + cl^2*(-1 + z)^2 - z^2))])^2/
     ((1 + cl*(-1 + z) + z)^2*(1 + cl + z - cl*z)^2*
     (q2^2 - 2*(mB^2 + mK^2)*q2*z + (mB^2 - mK^2)^2*z^2)))*fp[q2/z]^2*
   (m1^2/(mB^2*wc) + (2*z)/(-1 + z) - ((1 + z^2)*Log[(-2*mB^2*wc*z)/(m1^2*(-1 + z))])/(-1 + z)))/
 (128*mB^3*Pi^3*z*(-(cl^2*(-1 + z)^2) + (1 + z)^2)^2*
  Sqrt[mK^4*z^2 + (q2 - mB^2*z)^2 + mK^2*(-2*mB^2*z^2 + q2*(-1 + cl^2*(-1 + z)^2 - z^2))]);
  
(* Obtained from above simply using the prescription cl\[Rule]-cl and 1\[Rule]2 as described in the paper *) 
Fhcl2=-((Ca^2 + Cv^2)*geff^2*Qh2^2*(mB^4 + (mK^2 - q2/z)^2 - 2*mB^2*(mK^2 + q2/z))*
   (cl*(-1 + z)*(q2 + (-mB^2 + mK^2)*z) + (1 + z)*Sqrt[mK^4*z^2 + (q2 - mB^2*z)^2 + 
        mK^2*(-2*mB^2*z^2 + q2*(-1 + cl^2*(-1 + z)^2 - z^2))])^2*
   (-1 + ((-1 + cl^2)*q2*(-1 + z^2) - (-1 + cl^2)*(mB - mK)*(mB + mK)*z*(-1 + z^2) + 
       4*cl*z*Sqrt[mK^4*z^2 + (q2 - mB^2*z)^2 + mK^2*(-2*mB^2*z^2 + q2*(-1 + cl^2*(-1 + z)^2 - z^2))])^2/
     ((1 + cl*(-1 + z) + z)^2*(1 + cl + z - cl*z)^2*
     (q2^2 - 2*(mB^2 + mK^2)*q2*z + (mB^2 - mK^2)^2*z^2)))*fp[q2/z]^2*
   (m2^2/(mB^2*wc) + (2*z)/(-1 + z) - ((1 + z^2)*Log[(-2*mB^2*wc*z)/(m2^2*(-1 + z))])/(-1 + z)))/
 (128*mB^3*Pi^3*z*(-(cl^2*(-1 + z)^2) + (1 + z)^2)^2*
  Sqrt[mK^4*z^2 + (q2 - mB^2*z)^2 + mK^2*(-2*mB^2*z^2 + q2*(-1 + cl^2*(-1 + z)^2 - z^2))]);


(* ::Section:: *)
(*Limits for z integral for mK!=0 in {q2,cl} variables (eqn 3.31)*)


(* z_{delta}[cl] given for delta=ws for l1 *)
zwsl1cl = ((-1 + ws)*(1 + cl^2*(-1 + ws) + ws)*mB^4 + (-1 + cl^2)*(mK^2 - q2)^2 + 
  2*mB^2*(mK^2 - q2 + cl^2*(-1 + ws)*(mK^2 + q2) - 
    cl*ws*Sqrt[(-1 + ws)^2*mB^4 + (mK^2 - q2)^2 + 2*(-1 + ws)*mB^2*
        (mK^2 + q2)]))/((-1 + cl*(-1 + ws) - ws)*(1 + cl*(-1 + ws) + ws)*
   mB^4 + (-1 + cl^2)*(mK^2 - q2)^2 + 
  2*mB^2*((1 + cl^2*(-1 + ws) + ws)*mK^2 + (-1 + cl^2*(-1 + ws) - ws)*q2));
  
(* For l2, use cl\[Rule]-cl *)
zwsl2=zwsl1/.cl->-cl;

(* z_inc, invariant under cl\[Rule]-cl, and therefore same for l1 and l2 *)
zinc=(mB^2*q2 + mK*(cl^2*mK*q2 + Sqrt[q2*(-((-1 + cl^2)*mB^4)
 - (-1 + cl^2)*(mK^2 - q2)^2 + 2*mB^2*((-1 + cl^2)*mK^2 + q2 + cl^2*q2))]))/
 ((mB^2 - mK^2)^2 + (-1 + cl^2)*mK^2*q2);

